Does Technical Debt Lead to the Rejection of Pull Requests?

Technical Debt is a term used to classify non-optimal solutions during software development. These solutions cause several maintenance problems and hence they should be avoided or at least documented. Although there are a considered number of studies that focus on the identification of Technical Debt, we focus on the identification of Technical Debt in pull requests. Specifically, we conduct an investigation to reveal the different types of Technical Debt that can lead to the rejection of pull requests. From the analysis of 1,722 pull requests, we classify Technical Debt in seven categories namely design, documentation, test, build, project convention, performance, or security debt. Our results indicate that the most common category of Technical Debt is design with 39.34%, followed by test with 23.70% and project convention with 15.64%. We also note that the type of Technical Debt influences on the size of push request discussions, e.g., security and project convention debts instigate more discussion than the other types.

==> cropPNGfiles.sh <==
clear

FILES=*.png
for f in $FILES
do
  filename="${f%.*}"
  echo -n "$filename: "
  convert "$filename.png" -trim "$filename.png" > /dev/null 2>&1
  echo "OK."
done
